Semisimple Deformations of Contraction Algebras for Smooth Threefold Flops

Building on Bryan--Katz--Leung, Hua--Toda and Kawamata, we study deformations of contraction algebras and the local geometry of the scheme of associative algebra laws. Let $A$ be the basic contraction algebra of a completed projective flopping contraction of a smooth complex threefold. We construct a finite free polynomial family that is constant and semisimple away from the origin, with the original curve projectors fixed. For each restricted positive root $\beta=(\beta_i)$, with coordinates indexed by the retained vertices, the split generic fibre has $n_\beta$ matrix blocks of size $\sum_i\beta_i$, and the labelled projector $e_i$ has rank $\beta_i$ on each block. Here $n_\beta$ is the corresponding genus-zero Gopakumar--Vafa invariant. If the geometric generic fibre of a finite free associative formal deformation of $A$ is semisimple, it has the same matrix factors, and any lifts of the original projectors have the same ranks on those factors. The scheme of associative algebra laws is smooth at $A$. The closure of the corresponding semisimple orbit is its unique irreducible component through $A$. The proof uses the curve divisors of Katz--Morrison and Nabijou--Wemyss, presentations of the universal contraction quotient and its cocenter, and the orbit method of Jelisiejew--Smoktunowicz. These presentations prove the geometric Hua--Toda flatness assertions. In the geometric families considered here, the relative contraction algebra, its centre and its cocenter are finite free over arbitrary complete Noetherian local complex bases. On a smooth open neighbourhood of $A$ in the scheme of algebra laws, the centres and cocenters form dual vector bundles compatible with arbitrary base change. For the type $D$ algebras $D_{n,2}$ with $n\ge2$, the centre morphism gives counterexamples to the smoothness assertion in Conjecture 1.4(2) of Jelisiejew--Smoktunowicz.

==> anc/FILE_LIST.txt <==
Path	Bytes	SHA256
Makefile	205	65456d18c6abccf59f162370dbaaab7ea97c77446f68c7f40851c6bec9bb3357
README.txt	1298	51ffa1182f54e60ffc609724ed99e6fce1969050bf45c1b55acd78441e8f48b5
tools/check_d22_tangent_image.py	5042	2140afdf251c2fb1f123a02cdb92fac87b4d029e822f336a4a2ca1e9e92dc9ae
tools/check_e8_corrected_rho.cpp	4057	2545d84e337ea8b4ac650c428b90880a36ab47cd168e8935e0d4598ac1dbabd9
tools/check_e8_rho_relations_formal.py	4040	208305e7e5a7613b75b66959b4ac7022c31644b54c988cbd642baad7382d5f1a
tools/check_marked_tangent.py	6284	5014b11f0ff623c96487d762e07fa9db6b282f6f75e5e06a1b0091c92618bb97
tools/check_mathematics.py	6078	36cbbbf3d9d69e467c005d0fea72641ffea11a0e87eaa3772287fc4fa9a5e7a3
tools/verify_conjecture_1_4_counterexample.py	14213	e51dd6b0816f019f3cd2f38c9fb12312ec4b9f49d18323a18748055bdbb7ccef


==> anc/Makefile <==
.PHONY: all math quick
all: math

math:
	python3 tools/check_mathematics.py --full
	python3 tools/check_marked_tangent.py

quick:
	python3 tools/check_mathematics.py
	python3 tools/check_marked_tangent.py


==> anc/README.txt <==
Thesis Computational Tools

This package contains six source files in tools/ and a Makefile.
No LaTeX source, typesetting configuration, audit reports, or saved run output is included.

Requirements
  Python 3.10 or newer (standard library only)
  A C++17 compiler named c++ for the full E8 rank calculation
  make, or use the Python commands below directly

Full calculation
  make math

Python-only calculations
  make quick

Without make
  python3 tools/check_mathematics.py --full
  python3 tools/check_marked_tangent.py

Source files
  tools/check_mathematics.py
    Runs the root-system, arithmetic, E8, and D22 calculations.
  tools/check_marked_tangent.py
    Checks the marked tangent examples using exact rational arithmetic.
  tools/check_e8_corrected_rho.cpp
    Computes the corrected E8 relation ranks over finite fields.
  tools/check_e8_rho_relations_formal.py
    Checks the E8 relations over Z[z].
  tools/verify_conjecture_1_4_counterexample.py
    Checks the D22 cochain and centre calculations over Q.
  tools/check_d22_tangent_image.py
    Checks the D22 centre tangent image and socle condition over Q.

Output
  Running the programs creates build/verification/ for generated results and logs.
  These files are output, not required input, and are omitted from this package.


==> anc/tools/check_d22_tangent_image.py <==
#!/usr/bin/env python3
"""Exact checks of the D_{2,2} centre tangent image (thesis, Section 5.6).

Python 3.10+; standard library only. All arithmetic is over Q (Fraction).
Run from any directory: python3 tools/check_d22_tangent_image.py

Uses the matrix builders of verify_conjecture_1_4_counterexample.py and checks:
  (1) the centre tangent map chi_A: HH^2(A) -> T^1_com(Z(A)) has rank 3;
  (2) psi_1, psi_2, psi_3 of Proposition 5.18(iii) are symmetric normalized
      cocycles whose classes span the image of chi_A;
  (3) after reduction modulo commutative coboundaries, their coordinates
      (w in psi(u,v)), (w in psi(u,w)), (q in psi(u,q)) form a matrix of
      determinant -1;
  (4) the socle condition psi(s,s) in Cs + m^2 for all s in Soc(Z(A))
      holds for all 53 image cocycles and the 20 coboundary generators,
      as a polynomial identity in the coordinates of s;
  (5) psi_0 with psi_0(v,v) = w violates the socle condition.
Centre basis: 0=1, 1=u=x^2, 2=v=x^3, 3=w=x^2y, 4=q=x^4.
"""
import sys
from fractions import Fraction as F
from itertools import product

sys.dont_write_bytecode = True  # keep tools/ free of __pycache__
import verify_conjecture_1_4_counterexample as V  # noqa: E402

A, _ = V.algebra_D_n2(2)
C = V.centre_table()
ar, ac = V.differential_two(A, 8)
cr, cc = V.differential_two(C, 5, symmetric=True)
cb = V.coboundaries(C, 5, cc)
cocycles_A = V.nullspace(V.echelon(ar), len(ac))
images = [V.induced_centre_cocycle(phi, A, C, ac, cc) for phi in cocycles_A]
rank_cb = V.rank(cb)
assert len(cocycles_A) == 53
assert V.rank(cb + images) - rank_cb == 3            # (1)

INDEX = {'u': 1, 'v': 2, 'w': 3, 'q': 4}


def cocycle(entries):
    vector = {}
    for (a, b, k), value in entries.items():
        i, j = sorted((INDEX[a], INDEX[b]))
        vector[cc[i, j, INDEX[k]]] = F(value)
    return vector


PSI = [
    cocycle({('u', 'w', 'w'): -1, ('u', 'q', 'q'): -2, ('v', 'v', 'q'): 1}),
    cocycle({('u', 'v', 'w'): F(-1, 2), ('u', 'w', 'v'): F(1, 2),
             ('v', 'w', 'q'): F(1, 2)}),
    cocycle({('u', 'w', 'w'): -2, ('u', 'q', 'q'): -2, ('w', 'w', 'q'): 2}),
]
for psi in PSI:                                       # (2)
    assert all(V.pairing(row, psi) == 0 for row in cr)
assert V.rank(cb + images + PSI) == V.rank(cb + images)
assert V.rank(cb + PSI) - rank_cb == 3

pivots = V.echelon(cb)                                # (3)
coordinates = [cc[1, 2, 3], cc[1, 3, 3], cc[1, 4, 4]]
assert not any(c in pivots for c in coordinates)


def reduce(vector):
    row = {i: F(v) for i, v in vector.items() if v}
    for j in sorted(pivots):
        if j in row:
            factor = row[j]
            for i, value in pivots[j].items():
                V.add_term(row, i, -factor * value)
    return row


M = [[reduce(psi).get(c, F(0)) for c in coordinates] for psi in PSI]
det = (M[0][0] * (M[1][1] * M[2][2] - M[1][2] * M[2][1])
       - M[0][1] * (M[1][0] * M[2][2] - M[1][2] * M[2][0])
       + M[0][2] * (M[1][0] * M[2][1] - M[1][1] * M[2][0]))
assert det == -1

# (4) polynomials in the coordinates (alpha, beta, gamma) of
# s = alpha v + beta w + gamma q, as dicts {exponent triple: Fraction}.
MONOMIAL = {2: (1, 0, 0), 3: (0, 1, 0), 4: (0, 0, 1)}


def padd(poly, monomial, value):
    if value:
        poly[monomial] = poly.get(monomial, F(0)) + value
        if poly[monomial] == 0:
            del poly[monomial]


def pmul(p, q):
    out = {}
    for m1, c1 in p.items():
        for m2, c2 in q.items():
            padd(out, tuple(a + b for a, b in zip(m1, m2)), c1 * c2)
    return out


def psi_on_socle_diagonal(vector):
    out = {k: {} for k in range(5)}
    for i, j in product(MONOMIAL, repeat=2):
        a, b = sorted((i, j))
        monomial = tuple(x + y for x, y in zip(MONOMIAL[i], MONOMIAL[j]))
        for k in range(5):
            padd(out[k], monomial, F(vector.get(cc[a, b, k], 0)))
    return out


def socle_condition(vector):
    """psi(s,s) in Cs + m^2 with m^2 = Cq, for all s in Soc."""
    o = psi_on_socle_diagonal(vector)
    parallel = pmul(o[2], {(0, 1, 0): F(1)})          # v-part * beta
    for monomial, value in pmul(o[3], {(1, 0, 0): F(1)}).items():
        padd(parallel, monomial, -value)              # - w-part * alpha
    return not o[0] and not o[1] and not parallel


assert all(socle_condition(v) for v in images)
assert all(socle_condition(v) for v in cb)
assert all(socle_condition(v) for v in PSI)
WITNESS = {cc[2, 2, 3]: 1}                            # (5) psi_0(v,v) = w
assert all(V.pairing(row, WITNESS) == 0 for row in cr)
assert not socle_condition(WITNESS)

print('Exact verification over Q (Python fractions.Fraction)')
print('D_{2,2}: rank of the centre tangent map = 3: PASS')
print('psi_1, psi_2, psi_3 are cocycles spanning the image: PASS')
print('Minor after reduction modulo coboundaries:',
      [[str(x) for x in row] for row in M], 'det =', det)
print('Socle condition on 53 image cocycles and 20 coboundaries: PASS')
print('psi_0(v,v) = w violates the socle condition: PASS')
print('ALL CHECKS PASSED')


==> anc/tools/check_e8_corrected_rho.cpp <==
// Coefficient-five E8 cocenter rank calculation with the rho-line signs
// derived from the preprojective relations (rather than the inconsistent T symbols).
// Coefficients are exact in F_1000003; no external algebra packages are used.
// Compile: c++ -O3 -std=c++17 check_e8_corrected_rho.cpp -o check_e8
// Run: ./check_e8 23
// 'b' has weight 1, 'g' has weight 2, and the central variable z has weight 1.
// A column is z^(degree-weight(word))*[word]_cyclic.
#include <algorithm>
#include <cassert>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <string>
#include <unordered_map>
#include <utility>
#include <vector>
using namespace std;
static constexpr int MOD=1000003;
int power(int a, int b) { int r=1; for(;b;b>>=1,a=int(int64_t(a)*a%MOD)) if(b&1)r=int(int64_t(r)*a%MOD); return r; }
string cyclic(const string& s) {
    string r=s;
    for(size_t i=1;i<s.size();++i) { string t=s.substr(i)+s.substr(0,i); if(t<r)r=move(t); }
    return r;
}
struct Term { int coef; int z; string w; };
struct Rel { int degree; vector<Term> t; };
void words(int remaining, string& s, vector<string>& out) {
    out.push_back(s);
    if(remaining>=1) {s+='b';words(remaining-1,s,out);s.pop_back();}
    if(remaining>=2) {s+='g';words(remaining-2,s,out);s.pop_back();}
}
int weight(const string& s){int n=0;for(char c:s)n+=(c=='b'?1:2);return n;}
int main(int argc,char**argv) {
    int maxdeg=argc>1?atoi(argv[1]):23;
    if(maxdeg<0||maxdeg>28){cerr<<"Degree must be in [0,28].\n";return 2;}
    vector<Rel> rels={
      {4,{{1,0,"bbbb"},{-22,1,"bbb"},{179,2,"bb"},{-638,3,"b"},{840,4,""}}},
      {4,{{1,0,"gg"},{1,0,"gbb"},{1,0,"bbg"},{1,0,"bbbb"},{1,0,"bgb"},{-5,2,"g"},{-5,2,"bb"},{4,4,""}}},
      {5,{{1,0,"gbg"},{1,0,"ggb"},{1,0,"gbbb"},{-5,2,"gb"}}}
    };
    for(auto&r:rels)for(auto&t:r.t)assert(t.z+weight(t.w)==r.degree);
    int total=0; int mindeg=argc>2?atoi(argv[2]):0;
    cout<<"field=F_1000003\ndegree columns rank nullity rows\n";
    for(int m=mindeg;m<=maxdeg;++m) {
        vector<string> all;string s;words(m,s,all);
        unordered_map<string,string> canon;canon.reserve(all.size()*2);
        vector<string> columns;
        for(const auto&w:all) {string c=cyclic(w);canon.emplace(w,c);if(c==w)columns.push_back(c);}
        sort(columns.begin(),columns.end(),[](const string&a,const string&b){
            int aw=weight(a),bw=weight(b);return aw==bw?a<b:aw<bw;
        });
        columns.erase(unique(columns.begin(),columns.end()),columns.end());
        unordered_map<string,int> index;index.reserve(columns.size()*2);
        for(int i=0;i<(int)columns.size();++i)index.emplace(columns[i],i);
        int n=columns.size(), rank=0,nrows=0;
        vector<vector<pair<int,int>>> piv(n);
        vector<int> row(n);
        for(const auto&r:rels) {
            if(r.degree>m)continue;
            vector<string> multiples;words(m-r.degree,s,multiples);
            for(const auto&w:multiples) {
                ++nrows;fill(row.begin(),row.end(),0);
                // The central exponent of the multiplier is m-r.degree-weight(w).
                for(const auto&t:r.t) {
                    const string joined=t.w+w;
                    int j=index.at(canon.at(joined));
                    int v=row[j]+t.coef;v%=MOD;if(v<0)v+=MOD;row[j]=v;
                }
                for(int j=0;j<n;++j) {
                    if(row[j]==0)continue;
                    if(piv[j].empty()) {
                        int inv=power(row[j],MOD-2);
                        for(int k=j;k<n;++k)if(row[k])piv[j].emplace_back(k,int(int64_t(row[k])*inv%MOD));
                        ++rank;break;
                    }
                    const int c=row[j];
                    for(auto [k,v]:piv[j]) {
                        int t=int(int64_t(c)*v%MOD);
                        int x=row[k]-t;if(x<0)x+=MOD;row[k]=x;
                    }
                }
            }
        }
        int h=n-rank;total+=h;
        cout<<m<<" "<<n<<" "<<rank<<" "<<h<<" "<<nrows<<endl;
    }
    cout<<"sum_nullities="<<total<<endl;
}


==> anc/tools/check_e8_rho_relations_formal.py <==
#!/usr/bin/env python3
"""Exact homogeneous E8 rho-line relation verification over Z[z].

At the branching vertex set B=b-2z, C=c, H=a* a=-B-C-3z.
Reduce BB=-3zB-2z^2 and CCC=3zCC-2z^2C.
A corner expression is (s,p)=s e_4+a p(B,C) a*, and its product is
(s,p)(t,q)=(st,sq+tp+pHq).
Monomials (r,w) denote z^r*w. No specialization, floating point, or CAS is used.
"""
from functools import lru_cache
from typing import Dict, Tuple
Poly = Dict[Tuple[int, str], int]
Pair = Tuple[Poly, Poly]


def add(*polys: Poly) -> Poly:
    out: Poly = {}
    for poly in polys:
        for monomial, coefficient in poly.items():
            out[monomial] = out.get(monomial, 0) + coefficient
            if out[monomial] == 0:
                del out[monomial]
    return out


def scale(coefficient: int, poly: Poly, z_power: int = 0) -> Poly:
    return {(r + z_power, w): coefficient * value
            for (r, w), value in poly.items() if coefficient * value}


@lru_cache(None)
def reduce_word(word: str) -> Poly:
    if 'BB' in word:
        i = word.index('BB')
        pre, post = word[:i], word[i + 2:]
        return add(scale(-3, reduce_word(pre + 'B' + post), 1),
                   scale(-2, reduce_word(pre + post), 2))
    if 'CCC' in word:
        i = word.index('CCC')
        pre, post = word[:i], word[i + 3:]
        return add(scale(3, reduce_word(pre + 'CC' + post), 1),
                   scale(-2, reduce_word(pre + 'C' + post), 2))
    return {(0, word): 1}


def mul(p: Poly, q: Poly) -> Poly:
    out: Poly = {}
    for (r, u), a in p.items():
        for (s, v), b in q.items():
            out = add(out, scale(a * b, reduce_word(u + v), r + s))
    return out


H: Poly = {(0, 'B'): -1, (0, 'C'): -1, (1, ''): -3}
ONE: Pair = ({(0, ''): 1}, {})
BETA: Pair = ({(1, ''): 3}, {(0, ''): 1})
GAMMA: Pair = ({(2, ''): -2}, {(0, 'B'): 1})
ZERO: Pair = ({}, {})


def cadd(*xs: Pair) -> Pair:
    return add(*(x[0] for x in xs)), add(*(x[1] for x in xs))


def cscale(coefficient: int, x: Pair, z_power: int = 0) -> Pair:
    return scale(coefficient, x[0], z_power), scale(coefficient, x[1], z_power)


def cmul(x: Pair, y: Pair) -> Pair:
    s, p = x
    t, q = y
    return mul(s, t), add(mul(s, q), mul(t, p), mul(mul(p, H), q))


def cpow(x: Pair, n: int) -> Pair:
    result = ONE
    for _ in range(n):
        result = cmul(result, x)
    return result


def homogeneous(x: Pair, degree: int) -> bool:
    return (all(r == degree and w == '' for r, w in x[0])
            and all(r + len(w) + 1 == degree for r, w in x[1]))


def main() -> None:
    q = cadd(GAMMA, cpow(BETA, 2))
    lhs4 = cadd(cpow(q, 2), cmul(cmul(BETA, GAMMA), BETA))
    lhs5 = cadd(cmul(cmul(GAMMA, BETA), GAMMA),
                cmul(cpow(GAMMA, 2), BETA), cmul(GAMMA, cpow(BETA, 3)))
    correct4 = cadd(lhs4, cscale(-5, q, 2), cscale(4, ONE, 4))
    correct5 = cadd(lhs5, cscale(-5, cmul(GAMMA, BETA), 2))
    assert correct4 == ZERO and correct5 == ZERO
    old4 = cadd(lhs4, cscale(5, q, 2), cscale(-4, ONE, 4))
    old5 = cadd(lhs5, cscale(5, cmul(GAMMA, BETA), 2))
    assert old4 != ZERO and old5 != ZERO
    assert homogeneous(old4, 4) and homogeneous(old5, 5)
    p = ONE
    for k in (4, 5, 6, 7):
        p = cmul(p, cadd(BETA, cscale(-k, ONE, 1)))
    assert homogeneous(p, 4)
    # The degree-four part of the ideal generated by P is k*P.
    # P has a nonzero a*CBC*a component; old R4 does not.
    assert p[1].get((0, 'CBC')) == -1
    assert old4[1].get((0, 'CBC'), 0) == 0
    assert old4 != ZERO
    print('Exact verification over Z[z]; no specialization of z.')
    print('Corrected R4 is identically zero before imposing P: PASS')
    print('Corrected R5 is identically zero before imposing P: PASS')
    print('Draft-sign R4 is nonzero even after imposing the homogeneous left-arm relation P: PASS')
    print('Draft R4 normal-form residue:', old4)
    print('Draft R5 normal-form residue before imposing P:', old5)
    print('Left-arm P normal form:', p)
    print('ALL CHECKS PASSED')


if __name__ == '__main__':
    main()


==> anc/tools/check_marked_tangent.py <==
#!/usr/bin/env python3
"""Exact auxiliary checks for marked semisimple uniqueness.

Checks a six-dimensional symmetric two-vertex algebra, not a proof by samples.
Also verifies a numerical ambiguity showing that Cartan data alone are insufficient.
Uses Python's standard library and rational Gaussian elimination.
"""
from fractions import Fraction
from itertools import product
import json
from pathlib import Path

# Paths of the oriented 2-cycle truncated at length three.
# e1, e2, a:1->2, b:2->1, p=ab, q=ba.
names = ('e1', 'e2', 'a', 'b', 'p', 'q')
paths = ((0, ()), (1, ()), (0, (0,)), (1, (1,)),
         (0, (0, 1)), (1, (1, 0)))
lookup = {p: i for i, p in enumerate(paths)}
start = [p[0] for p in paths]
end = [p[0] ^ (len(p[1]) % 2) for p in paths]

def mul(i, j):
    if end[i] != start[j]:
        return None
    arrows = paths[i][1] + paths[j][1]
    if len(arrows) >= 3:
        return None
    return lookup[(start[i], arrows)]

for i, j, k in product(range(6), repeat=3):
    ij, jk = mul(i, j), mul(j, k)
    left = None if ij is None else mul(ij, k)
    right = None if jk is None else mul(i, jk)
    assert left == right

radical_basis = tuple(range(2, 6))

def composable_inputs(n):
    return [xs for xs in product(radical_basis, repeat=n)
            if all(end[xs[i]] == start[xs[i+1]] for i in range(n-1))]

def cochain_basis(n):
    if n == 0:
        return [((), y) for y in range(6) if start[y] == end[y]]
    return [(xs, y) for xs in composable_inputs(n) for y in range(6)
            if start[y] == start[xs[0]] and end[y] == end[xs[-1]]]

bases = [cochain_basis(n) for n in range(4)]

def differential(n):
    source, target = bases[n], bases[n+1]
    rows = {item: i for i, item in enumerate(target)}
    matrix = [[0 for _ in source] for _ in target]
    inputs = composable_inputs(n+1)
    for col, (match, out) in enumerate(source):
        for xs in inputs:
            values = {}
            def add(y, coefficient):
                if y is not None:
                    values[y] = values.get(y, 0) + coefficient
            if n == 0:
                add(mul(xs[0], out), 1)
                add(mul(out, xs[0]), -1)
            else:
                if xs[1:] == match:
                    add(mul(xs[0], out), 1)
                for pos in range(n):
                    xy = mul(xs[pos], xs[pos+1])
                    if xy is not None and xy in radical_basis:
                        shortened = xs[:pos] + (xy,) + xs[pos+2:]
                        if shortened == match:
                            add(out, (-1) ** (pos+1))
                if xs[:-1] == match:
                    add(mul(out, xs[-1]), (-1) ** (n+1))
            for y, coefficient in values.items():
                if coefficient:
                    matrix[rows[(xs, y)]][col] += coefficient
    return matrix

def rank(matrix):
    if not matrix:
        return 0
    a = [[Fraction(x) for x in row] for row in matrix]
    pivot_row = 0
    for col in range(len(a[0])):
        row = next((i for i in range(pivot_row, len(a)) if a[i][col]), None)
        if row is None:
            continue
        a[pivot_row], a[row] = a[row], a[pivot_row]
        pivot = a[pivot_row][col]
        a[pivot_row] = [x / pivot for x in a[pivot_row]]
        for i in range(pivot_row+1, len(a)):
            if a[i][col]:
                factor = a[i][col]
                a[i] = [x - factor*y for x, y in zip(a[i], a[pivot_row])]
        pivot_row += 1
        if pivot_row == len(a):
            break
    return pivot_row

def matmul(a, b):
    return [[sum(x*y for x, y in zip(row, col)) for col in zip(*b)] for row in a]

def gram(vectors):
    r = len(vectors[0])
    return [[sum(v[i]*v[j] for v in vectors) for j in range(r)] for i in range(r)]

D = [differential(n) for n in range(3)]
assert not any(x for row in matmul(D[1], D[0]) for x in row)
assert not any(x for row in matmul(D[2], D[1]) for x in row)
dims = [len(b) for b in bases]
ranks = [rank(d) for d in D]
hh = [dims[0]-ranks[0], dims[1]-ranks[1]-ranks[0], dims[2]-ranks[2]-ranks[1]]
assert dims == [4, 6, 12, 24]
assert ranks == [1, 4, 7]
assert hh == [3, 1, 1]
cartan = [[sum(start[k] == i and end[k] == j for k in range(6)) for j in range(2)] for i in range(2)]
root_vectors = [(1, 0), (0, 1), (1, 1)]
assert gram(root_vectors) == cartan
b = sum(cartan[i][i] for i in range(2))
g = sum(x*x for row in cartan for x in row) - b
relative_tangent = dims[2]-ranks[2]
semisimple_orbit = g-b+len(root_vectors)
assert relative_tangent == semisimple_orbit == 5

# Distinct marked types, identical Cartan matrix, centre dimension and unmarked type.
positive = [(2, 1)]*3 + [(0, 3), (1, 0)]
negative = [(3, 0)] + [(1, 2)]*3 + [(1, 0)]
assert sorted(positive) != sorted(negative)
assert sorted(tuple(reversed(v)) for v in positive) != sorted(negative)
assert gram(positive) == gram(negative) == [[13, 6], [6, 12]]
assert sorted(map(sum, positive)) == sorted(map(sum, negative)) == [1, 3, 3, 3, 3]

result = {
    'two_vertex_algebra': {
        'basis': names,
        'relations': 'All paths of length three vanish in the oriented two-cycle',
        'dimension': 6,
        'cartan': cartan,
        'relative_cochain_dimensions_C0_to_C3': dims,
        'differential_ranks_d0_to_d2': ranks,
        'HH0_cohomological_center_dimension': hh[0],
        'HH1_dimension': hh[1],
        'HH2_dimension': hh[2],
        'marked_change_of_basis_group_dimension': g,
        'marked_tangent_dimension': relative_tangent,
        'marked_semisimple_orbit_dimension': semisimple_orbit,
        'geometric_marked_type': root_vectors,
    },
    'numerical_ambiguity_not_a_contraction_counterexample': {
        'first_marked_type': positive,
        'second_marked_type': negative,
        'common_cartan': gram(positive),
        'common_center_dimension': 5,
        'common_unmarked_block_sizes': sorted(map(sum, positive)),
        'not_equivalent_even_after_swapping_two_labels': True,
    },
    'status': 'All assertions passed with exact rational/integer arithmetic.'
}
out = Path(__file__).resolve().parents[1] / 'build' / 'verification'
out.mkdir(parents=True, exist_ok=True)
(out / 'marked_tangent_checks.json').write_text(json.dumps(result, indent=2) + '\n', encoding='utf-8')
print(json.dumps(result, indent=2))


==> anc/tools/check_mathematics.py <==
#!/usr/bin/env python3
"""Verify the thesis computations using only files in this directory tree."""
from __future__ import annotations
import argparse, contextlib, io, json, runpy, subprocess, sys
from collections import deque
from fractions import Fraction
from pathlib import Path

THESIS=Path(__file__).resolve().parents[1]
OUT=THESIS/'build'/'verification'
TOOLS=THESIS/'tools'
sys.dont_write_bytecode=True
# Appendix B.2: (degree, columns, rank) for the relations P, R4, R5 of Lemma B.3.
E8_TABLE=[(0,1,0),(1,2,0),(2,4,0),(3,6,0),(4,9,2),(5,12,5),(6,17,10),(7,22,16),
          (8,30,24),(9,40,34),(10,55,49),(11,74,69),(12,105,100),(13,146,142),
          (14,210,206),(15,304,300),(16,447,443),(17,658,655),(18,987,984),
          (19,1480,1478),(20,2246,2244),(21,3416,3414),(22,5227,5225),(23,8014,8013)]

def root_orbits():
    cases=[('A1',1,[],0,[1]),('D4',4,[(0,1),(1,2),(1,3)],1,[8,1])]
    for rank,mark,expect in [(6,2,[18,9,2]),(7,2,[24,18,8,3]),(8,3,[40,30,20,10,4]),(8,2,[30,30,20,15,6,5])]:
        edges=[(i,i+1) for i in range(rank-2)]+[(2,rank-1)]
        cases.append((f'E{rank}-mark{len(expect)}',rank,edges,mark,expect))
    result=[]
    for name,n,edges,p,expect in cases:
        adj=[[] for _ in range(n)]
        for a,b in edges:adj[a].append(b);adj[b].append(a)
        def reflect(v,i):
            u=list(v);u[i]=-v[i]+sum(v[h] for h in adj[i]);return tuple(u)
        roots={tuple(int(i==j) for i in range(n)) for j in range(n)}
        queue=deque(roots)
        while queue:
            v=queue.popleft()
            assert sum(2*x*x for x in v)-sum(2*v[a]*v[b] for a,b in edges)==2
            for i in range(n):
                u=reflect(v,i)
                if u not in roots:roots.add(u);queue.append(u)
        positive={v for v in roots if all(x>=0 for x in v)}
        sizes=[]
        for j in range(1,len(expect)+1):
            part={v for v in positive if v[p]==j};seed=next(iter(part));orbit={seed};queue=deque([seed])
            while queue:
                v=queue.popleft()
                for i in range(n):
                    if i==p:continue
                    u=reflect(v,i)
                    if u not in orbit:orbit.add(u);queue.append(u)
            assert orbit==part,(name,j)
            sizes.append(len(part))
        assert sizes==expect,(name,sizes)
        assert max(v[p] for v in positive)==len(expect)
        result.append({'case':name,'positive_roots':len(positive),'coefficient_orbits':sizes,'N_p':sum(sizes)})
    return result

def arithmetic():
    a=Fraction(-17043521,16777216);b=Fraction(266305,16777216)
    assert 1+a+b==0 and 1+a*64**4+b*64**5==0
    # e=1 mod X^4; e=0 at the two nonzero roots. CRT proves idempotence modulo the minimal polynomial.
    bounds=[1,2,4,6,7,7,7,6,6,6,6,5,5,4,4,4,4,3,3,2,2,2,2,1]
    assert sum(bounds)==99 and sum(bounds)+5==104
    n=[6,3,1];d=sum((j+1)**2*x for j,x in enumerate(n));z=sum(n)
    assert (d,z,d*(d-1)-d+z)==(27,10,685)
    # 13 simple factors and dimension 30 determine the global block sizes.
    solutions=[]
    for m2 in range(6):
        for m3 in range(3):
            for m4 in range(2):
                if 3*m2+8*m3+15*m4==17 and m2+m3+m4<=13:solutions.append((13-m2-m3-m4,m2,m3,m4))
    assert solutions==[(9,3,1,0)]
    return {'ce6_dimension':d,'ce6_centre':z,'ce6_tangent':685,'global_block_multiplicities':solutions[0],'E8_degrees_0_to_23_upper_bound':99,'E8_tail_upper_bound':5,'projector_interpolation':'passed'}

def run_tool(name):
    """Run a checker from tools/ and keep its output in build/verification."""
    buffer=io.StringIO();saved=sys.path[:]
    sys.path.insert(0,str(TOOLS))
    try:
        with contextlib.redirect_stdout(buffer):runpy.run_path(str(TOOLS/name),run_name='__main__')
    finally:sys.path[:]=saved
    text=buffer.getvalue();(OUT/(Path(name).stem+'.txt')).write_text(text)
    assert 'ALL CHECKS PASSED' in text,(name,text)
    return 'passed'

def section5_checks():
    """Lemma B.3 over Z[z]; Proposition 5.19 and Appendix C over Q."""
    return {'e8_rho_relations_over_Zz':run_tool('check_e8_rho_relations_formal.py'),
            'd22_counterexample_over_Q':run_tool('verify_conjecture_1_4_counterexample.py'),
            'd22_tangent_image_over_Q':run_tool('check_d22_tangent_image.py')}

def e8_ranks():
    """Appendix B.2: compile the rank checker and compare both primes with the table."""
    source=(TOOLS/'check_e8_corrected_rho.cpp').read_text();result={}
    for prime in (1000003,1000033):
        text=source.replace('MOD=1000003',f'MOD={prime}').replace('field=F_1000003',f'field=F_{prime}')
        assert f'MOD={prime};' in text
        cpp=OUT/f'e8_rank_{prime}.cpp';binary=OUT/f'e8_rank_{prime}.bin';cpp.write_text(text)
        subprocess.run(['c++','-O3','-std=c++17',str(cpp),'-o',str(binary)],check=True,capture_output=True)
        output=subprocess.run([str(binary),'23'],check=True,capture_output=True,text=True).stdout
        (OUT/f'e8_rank_{prime}.txt').write_text(output)
        rows=[tuple(int(x) for x in line.split()[:3]) for line in output.splitlines() if line[:1].isdigit()]
        assert rows==E8_TABLE,(prime,rows)
        assert sum(c-r for _,c,r in rows)==99
        result[f'F_{prime}']='matches Appendix B.2'
    return result

def main():
    ap=argparse.ArgumentParser();ap.add_argument('--full',action='store_true',help='also compile and check the E8 rank table over both primes');args=ap.parse_args()
    OUT.mkdir(parents=True,exist_ok=True)
    report={'root_orbits':root_orbits(),'arithmetic':arithmetic()}
    print('PASS: all six root systems, coefficient orbits, projector and block arithmetic',flush=True)
    report['section5']=section5_checks()
    print('PASS: E8 rho-line relations over Z[z]; D_{2,2} centre computations over Q',flush=True)
    if args.full:
        report['e8_ranks']=e8_ranks()
        print('PASS: coefficient-five E8 rank table over F_1000003 and F_1000033',flush=True)
    report['all_checks_passed']=True
    (OUT/'math-checks.json').write_text(json.dumps(report,indent=2)+'\n')
if __name__=='__main__':main()


==> anc/tools/verify_conjecture_1_4_counterexample.py <==
#!/usr/bin/env python3
"""Exact verification for the D_{2,2} smooth-centre counterexample.

Python 3.10+; standard library only. All row reduction is over Q, using Fraction.
Run: python3 verify_conjecture_1_4_counterexample.py

A = Q<x,y>/(xy+yx, y^2+x^2+x^3, x^5).
A basis: (1,x,x^2,x^3,x^4,y,xy,x^2y).
C = Z(A) has basis (1,u,v,w,q), embedded as (1,x^2,x^3,x^2y,x^4).
Its only nonzero radical product is u*u=q.
The polynomial centre deformation changes v*v from 0 to t*w.

The mathematical nonlifting proof uses X^5=epsilon*b in a hypothetical
flat lift: [b mod epsilon,x]=0 forces the square of any lift of x^3 to
have no epsilon*x^2y coefficient. It cannot equal epsilon times a lift
of x^2y. The checks below independently verify the multiplication tables,
all normalized Hochschild ranks, the induced centre differential, and the
explicit tangent direction excluded from its image.
"""
from __future__ import annotations

from fractions import Fraction as F
from itertools import product
from typing import Iterable

Vector = dict[int, F | int]
Table = dict[tuple[int, int], Vector]
Coordinates = dict[tuple[int, int, int], int]


def add_term(row: dict, key, value) -> None:
    if value:
        total = row.get(key, 0) + value
        if total:
            row[key] = total
        else:
            row.pop(key, None)


def echelon(rows: Iterable[Vector]) -> dict[int, dict[int, F]]:
    """Normalized sparse row-echelon basis, with exact rational pivots."""
    pivots: dict[int, dict[int, F]] = {}
    for original in rows:
        row = {i: F(v) for i, v in original.items() if v}
        while row:
            j = min(row)
            if j not in pivots:
                leading = row[j]
                pivots[j] = {i: v / leading for i, v in row.items()}
                break
            factor = row[j]
            for i, value in pivots[j].items():
                add_term(row, i, -factor * value)
    return pivots


def rank(rows: Iterable[Vector]) -> int:
    return len(echelon(rows))


def nullspace(pivots: dict[int, dict[int, F]], ncols: int) -> list[Vector]:
    result = []
    for free in sorted(set(range(ncols)) - set(pivots)):
        vector: Vector = {free: F(1)}
        for j in sorted(pivots, reverse=True):
            value = -sum(v * vector.get(i, 0)
                         for i, v in pivots[j].items() if i != j)
            if value:
                vector[j] = value
        result.append(vector)
    return result


def pairing(row: Vector, vector: Vector):
    return sum(value * vector.get(i, 0) for i, value in row.items())


def multiply(table: Table, left: Vector, right: Vector) -> Vector:
    out: Vector = {}
    for i, a in left.items():
        for j, b in right.items():
            for k, value in table[i, j].items():
                add_term(out, k, a * b * value)
    return out


def verify_associativity(table: Table, dimension: int) -> None:
    for i in range(dimension):
        assert table[0, i] == table[i, 0] == {i: 1}
    for i, j, k in product(range(dimension), repeat=3):
        assert multiply(table, table[i, j], {k: 1}) == \
               multiply(table, {i: 1}, table[j, k])


def algebra_D_n2(n: int) -> tuple[Table, list[tuple[int, int]]]:
    if n < 2:
        raise ValueError('n must be at least 2')
    basis = [(i, 0) for i in range(2*n + 1)] + \
            [(i, 1) for i in range(2*n - 1)]
    indices = {word: i for i, word in enumerate(basis)}
    table: Table = {}
    for i, (a, b) in enumerate(basis):
        for j, (c, e) in enumerate(basis):
            sign = (-1) ** (b*c)
            if b + e < 2:
                terms = {(a+c, b+e): sign}
            else:
                terms = {(a+c+2, 0): -sign,
                         (a+c+2*n-1, 0): -sign}
            table[i, j] = {indices[word]: value for word, value in terms.items()
                           if word in indices and value}
    return table, basis


def centre_table() -> Table:
    # Basis: 1,u,v,w,q. The radical has only u*u=q nonzero.
    table: Table = {(i, j): {} for i, j in product(range(5), repeat=2)}
    for i in range(5):
        table[0, i] = table[i, 0] = {i: 1}
    table[1, 1] = {4: 1}
    return table


def differential_two(table: Table, d: int, symmetric: bool = False
                     ) -> tuple[list[Vector], Coordinates]:
    pairs = [(i, j) for i in range(1, d)
             for j in range(i if symmetric else 1, d)]
    coords = {(i, j, k): q for q, (i, j, k) in
              enumerate((i, j, k) for i, j in pairs for k in range(d))}

    def coordinate(i: int, j: int, k: int):
        if not i or not j:
            return None
        if symmetric and j < i:
            i, j = j, i
        return coords[i, j, k]

    rows: list[Vector] = []
    for a, b, c, k in product(range(1, d), range(1, d), range(1, d), range(d)):
        row: Vector = {}

        def put(index, value):
            if index is not None:
                add_term(row, index, value)

        # delta(phi)(a,b,c) = a phi(b,c) - phi(ab,c)
        #                    + phi(a,bc) - phi(a,b)c.
        for x in range(d):
            put(coordinate(b, c, x), table[a, x].get(k, 0))
            put(coordinate(a, b, x), -table[x, c].get(k, 0))
        for x, value in table[a, b].items():
            put(coordinate(x, c, k), -value)
        for x, value in table[b, c].items():
            put(coordinate(a, x, k), value)
        if row:
            rows.append(row)
    return rows, coords


def coboundaries(table: Table, d: int, coords: Coordinates) -> list[Vector]:
    """Columns of delta:C^1_norm -> C^2_norm (symmetric if coords are)."""
    result: list[Vector] = []
    for a in range(1, d):
        for k in range(d):
            out: Vector = {}
            # f(e_a)=e_k, and f vanishes on the other basis elements.
            for (i, j, b), coordinate in coords.items():
                value = (table[i, k].get(b, 0) if j == a else 0)
                value += (table[k, j].get(b, 0) if i == a else 0)
                value -= (table[i, j].get(a, 0) if b == k else 0)
                if value:
                    out[coordinate] = value
            result.append(out)
    return result


def commutator_equations(table: Table, d: int,
                        test_elements: Iterable[int]) -> list[Vector]:
    return [{i: value for i in range(d)
             if (value := table[i, a].get(k, 0) - table[a, i].get(k, 0))}
            for a in test_elements for k in range(d)]


def verify_polynomial_centre_family() -> None:
    """Verify the multiplication over Q[t], without truncating t."""
    # A polynomial-valued vector uses keys (basis_index, t_exponent).
    base = centre_table()
    table = {(i, j): {(k, 0): value for k, value in output.items()}
             for (i, j), output in base.items()}
    table[2, 2] = {(3, 1): 1}  # v*v=t*w.
    for i, j, k in product(range(5), repeat=3):
        left, right = {}, {}
        for (a, exponent), value in table[i, j].items():
            for (b, exponent2), value2 in table[a, k].items():
                add_term(left, (b, exponent + exponent2), value * value2)
        for (a, exponent), value in table[j, k].items():
            for (b, exponent2), value2 in table[i, a].items():
                add_term(right, (b, exponent + exponent2), value * value2)
        assert left == right


def induced_centre_cocycle(phi: Vector, A: Table, C: Table,
                          ac: Coordinates, cc: Coordinates) -> Vector:
    """Lift the centre in the first-order algebra and read its product.

    The central basis is corrected in the complement span(x,y,xy), so
    tau_1=0 and tau_u,tau_v,tau_w,tau_q have three coefficients each.
    Solve [tau_i,a] + phi(c_i,a) - phi(a,c_i) = 0 over Q.
    """
    embedding = [0, 2, 3, 7, 4]
    centre_indices = {value: index for index, value in enumerate(embedding)}
    complement = [1, 5, 6]

    def p(i, j, k):
        return phi.get(ac[i, j, k], 0) if i and j else 0

    equations = []
    for i in range(1, 5):
        for a in range(1, 8):
            for k in range(8):
                row: Vector = {}
                for z, basis_index in enumerate(complement):
                    add_term(row, 3*(i-1)+z,
                             A[basis_index, a].get(k, 0) -
                             A[a, basis_index].get(k, 0))
                add_term(row, 12, p(embedding[i], a, k)-p(a, embedding[i], k))
                equations.append(row)
    pivots = echelon(equations)
    assert 12 not in pivots, 'A centre element fails to lift'
    assert len(pivots) == 12, 'Complement did not give unique lifts'
    solution: Vector = {12: F(1)}
    for j in sorted(pivots, reverse=True):
        solution[j] = -sum(value * solution.get(k, 0)
                           for k, value in pivots[j].items() if k != j)
    tau = {i: {z: solution[3*(i-1)+t]
               for t, z in enumerate(complement)} for i in range(1, 5)}
    tau[0] = {}

    def product_correction(i, j) -> Vector:
        output: Vector = {}
        for k in range(8):
            value = p(embedding[i], embedding[j], k)
            value += sum(t * A[z, embedding[j]].get(k, 0)
                         for z, t in tau[i].items())
            value += sum(t * A[embedding[i], z].get(k, 0)
                         for z, t in tau[j].items())
            value -= sum(t * tau[r].get(k, 0) for r, t in C[i, j].items())
            if value:
                assert k in centre_indices
                output[centre_indices[k]] = value
        return output

    answer: Vector = {}
    for i in range(1, 5):
        for j in range(i, 5):
            output = product_correction(i, j)
            assert output == product_correction(j, i)
            for k, value in output.items():
                answer[cc[i, j, k]] = value
    return answer


def main() -> None:
    A, _ = algebra_D_n2(2)
    C = centre_table()
    verify_associativity(A, 8)
    verify_associativity(C, 5)
    verify_polynomial_centre_family()

    # Independently check the centre and its embedded multiplication table.
    embedding = [0, 2, 3, 7, 4]
    assert 8-rank(commutator_equations(A, 8, range(8))) == 5
    assert 8-rank(commutator_equations(A, 8, [1])) == 6
    for i, j in product(range(5), repeat=2):
        assert A[embedding[i], embedding[j]] == \
               {embedding[k]: v for k, v in C[i, j].items()}

    ar, ac = differential_two(A, 8)
    cr, cc = differential_two(C, 5, symmetric=True)
    ab, cb = coboundaries(A, 8, ac), coboundaries(C, 5, cc)
    ap, cp = echelon(ar), echelon(cr)
    ak = nullspace(ap, len(ac))
    assert all(pairing(row, vector) == 0 for row in ar for vector in ab)
    assert all(pairing(row, vector) == 0 for row in cr for vector in cb)
    assert all(pairing(row, vector) == 0 for row in ar for vector in ak)

    a_d1, a_d2 = rank(ab), len(ap)
    c_d1, c_d2 = rank(cb), len(cp)
    a_z2, c_z2 = len(ac)-a_d2, len(cc)-c_d2
    a_hh2, c_t1 = a_z2-a_d1, c_z2-c_d1
    a_der, c_der = 8*7-a_d1, 5*4-c_d1
    a_hh1 = a_der-(8-5)
    assert (a_d1, a_d2, a_z2, a_der, a_hh1, a_hh2) == (50,339,53,6,3,3)
    assert (c_d1, c_d2, c_z2, c_der, c_t1) == (10,24,26,10,16)

    centre_images = [induced_centre_cocycle(phi, A, C, ac, cc) for phi in ak]
    assert all(pairing(row, psi) == 0 for row in cr for psi in centre_images)
    image_rank_mod_boundaries = rank(cb+centre_images)-rank(cb)
    assert image_rank_mod_boundaries == 3
    # Coboundaries in the source become coboundaries in the target.
    images_of_ab = [induced_centre_cocycle(phi, A, C, ac, cc) for phi in ab]
    assert rank(cb+images_of_ab) == rank(cb)

    witness: Vector = {cc[2, 2, 3]: 1}  # psi(v,v)=w.
    assert all(pairing(row, witness) == 0 for row in cr)
    assert all(vector.get(cc[2,2,3], 0) == 0 for vector in cb+centre_images)
    assert rank(cb+centre_images+[witness]) == rank(cb+centre_images)+1

    # Finite sanity checks of the identities used in the all-n proof.
    # These do not replace the uniform symbolic proof in the accompanying answer.
    for n in range(2, 7):
        T, basis = algebra_D_n2(n)
        d = len(basis)
        verify_associativity(T, d)
        indices = {word: i for i, word in enumerate(basis)}
        v, w = indices[2*n-1,0], indices[2*n-2,1]
        pure = set(range(2*n+1))
        assert d == 4*n
        assert d-rank(commutator_equations(T,d,range(d))) == n+3
        assert d-rank(commutator_equations(T,d,[1])) == 2*n+2
        assert T[1,w] == T[w,1] == {}
        assert all(set(T[v,i]) <= pure and set(T[i,v]) <= pure
                   for i in range(d))

    print('Exact verification over Q (Python fractions.Fraction)')
    print('No floating-point arithmetic or modular rank inference is used.')
    print('')
    print('A = D_{2,2}; basis = (1,x,x^2,x^3,x^4,y,xy,x^2y)')
    print('  Associativity and unit: PASS')
    print('  dim A = 8; dim Z(A) = 5; dim centralizer_A(x) = 6')
    print(f'  dim C^1_norm = 56; rank delta_1 = {a_d1}; dim Der(A) = {a_der}')
    print(f'  dim C^2_norm = 392; rank delta_2 = {a_d2}; dim Z^2_norm = {a_z2}')
    print(f'  dim HH^1(A) = {a_hh1}; dim HH^2(A) = {a_hh2}')
    print('')
    print('C = Z(A); basis = (1,u,v,w,q), with u^2=q')
    print('  Embedded centre multiplication table: PASS')
    print(f'  dim C^1_norm = 20; rank delta_1 = {c_d1}; dim Der(C) = {c_der}')
    print(f'  dim symmetric C^2_norm = 50; rank restricted delta_2 = {c_d2}')
    print(f'  dim symmetric Z^2_norm = {c_z2}; dim T^1_comm(C) = {c_t1}')
    print('')
    print('Centre differential:')
    print('  Every source cocycle admits central basis lifts: PASS')
    print('  Source coboundaries map to target coboundaries: PASS')
    print(f'  Rank on deformation-class tangent spaces = {image_rank_mod_boundaries}')
    print(f'  Tangent cokernel dimension = {c_t1-image_rank_mod_boundaries}')
    print('  Functional [psi] -> coefficient of w in psi(v,v) kills the image: PASS')
    print('  Explicit witness psi(v,v)=w has functional value 1: PASS')
    print('  Polynomial family v^2=t*w is associative over Q[t]: PASS')
    print('')
    print('Uniform-family identity sanity checks for D_{n,2}, n=2,...,6: PASS')
    print('ALL CHECKS PASSED')


if __name__ == '__main__':
    main()

